Self-Reflective Variational Autoencoder

The Variational Autoencoder (VAE) is a powerful framework for learning probabilistic latent variable generative models. However, typical assumptions on the approximate posterior distribution of the encoder and/or the prior, seriously restrict its capacity for inference and generative modeling. Variational inference based on neural autoregressive models respects the conditional dependencies of the exact posterior, but this flexibility comes at a cost: such models are expensive to train in high-dimensional regimes and can be slow to produce samples. In this work, we introduce an orthogonal solution, which we call self-reflective inference. By redesigning the hierarchical structure of existing VAE architectures, self-reflection ensures that the stochastic flow preserves the factorization of the exact posterior, sequentially updating the latent codes in a recurrent manner consistent with the generative model. We empirically demonstrate the clear advantages of matching the variational posterior to the exact posterior - on binarized MNIST, self-reflective inference achieves state-of-the art performance without resorting to complex, computationally expensive components such as autoregressive layers. Moreover, we design a variational normalizing flow that employs the proposed architecture, yielding predictive benefits compared to its purely generative counterpart. Our proposed modification is quite general and complements the existing literature; self-reflective inference can naturally leverage advances in distribution estimation and generative modeling to improve the capacity of each layer in the hierarchy.

==> figures/ladder_vae.py <==
import sane_tikz as stz
import formatting as fmt
import numpy as np
import math

width = 2.5
line_width = 3.0 * fmt.standard_line_width
rectangle_roundness = 0.1
connector_roundness = 0.2
to_add_norm_spacing = 0.15
per_line_height = 0.40
percent_width_trident_spacing = 0.45
plus_circle_radius = 0.2
sine_circle_radius = 2 * plus_circle_radius
spacing_between_text_and_arrows = 0.0
arrow_length = 0.6
residual_spacing = 2.0
trident_alpha = 0.75
trident_spacing = 0.4
spacing_between_towers = 7
bbox_spacing = 0.45
bbox_roundness = 0.3

name2color = {
    "emb_color": (252, 224, 225),
    "multi_head_attention_color": (252, 226, 187),
    "add_norm_color": (242, 243, 193),
    "ff_color": (194, 232, 247),
    "softmax_color": (203, 231, 207),
    "linear_color": (220, 223, 240),
    "gray_bbox_color": (243, 243, 244),
    "blue_bbox_color": (255, 128, 128)
}

s_arr = fmt.combine_tikz_strs(
    [fmt.line_width(line_width),
     fmt.arrow_heads("end")])


s_d_arr = fmt.combine_tikz_strs(
                              [fmt.line_width(line_width),
                               fmt.line_style("dashed"),
                               fmt.arrow_heads("end")])

s_lw = fmt.combine_tikz_strs([fmt.line_width(line_width)])

s_con = s_bbox = fmt.combine_tikz_strs([
    fmt.arrow_heads("end"),
    fmt.line_width(line_width),
    fmt.rounded_corners(connector_roundness)
])

s_bbox = fmt.combine_tikz_strs([
    fmt.fill_color("gray_bbox_color"),
    fmt.line_width(line_width),
    fmt.rounded_corners(bbox_roundness)
])

b_s_bbox = fmt.combine_tikz_strs([
                                fmt.fill_color("blue_bbox_color"),
                                fmt.line_width(line_width),
                                fmt.rounded_corners(bbox_roundness)
                                ])


def trident_coords(e):
    top_left_cs, bottom_right_cs = stz.bbox(e)
    center_cs = stz.bottom_center_coords(top_left_cs, bottom_right_cs)
    left_cs = stz.translate_coords_horizontally(center_cs,
                                                -trident_alpha * width / 2.0)
    right_cs = stz.translate_coords_horizontally(center_cs,
                                                 trident_alpha * width / 2.0)

    cs_lst = [left_cs, center_cs, right_cs]
    translated_cs_lst = [
        stz.translate_coords_vertically(cs, -trident_spacing) for cs in cs_lst
    ]
    return cs_lst, translated_cs_lst


def lst2str(s_lst):
    return " \\vspace{-0.05cm} \\linebreak ".join(s_lst)




def rectangle(height, color_name):
    s_fmt = fmt.combine_tikz_strs([
        fmt.line_width(line_width),
        fmt.fill_color(color_name),
        fmt.rounded_corners(rectangle_roundness)
    ])
    return stz.rectangle_from_width_and_height([0, 0], height, width, s_fmt)


def rectangle_with_text(color_name, s_lst):
    height = 0.1 + per_line_height * len(s_lst)
    s_width = fmt.combine_tikz_strs([fmt.text_width(width), "align=center"])
    r = rectangle(height, color_name)
    cs = stz.center_coords(r)
    s = " \\vspace{-0.05cm} \\linebreak ".join(s_lst)
    t = stz.latex(cs, s, s_width)
    return [r, t]


#def rectangle_with_text_new_line(color_name, s_lst):
#    height = 0.5 + per_line_height * len(s_lst)
#    s_width = fmt.combine_tikz_strs([fmt.text_width(width), "align=center"])
#    r = rectangle(height, color_name)
#    cs = stz.center_coords(r)
#    s = " \\vspace{-0.05cm} \\linebreak ".join(s_lst)
#    t = stz.latex(cs, s, s_width)
#    return [r, t]


def rectangle_with_add_norm(color_name, s_lst):
    r1 = rectangle_with_text("add_norm_color", ["Stochastic, Encoder"])
    r2 = rectangle_with_text(color_name, s_lst)

    top_left_cs, bottom_right_cs = stz.bbox(r2)
    cs = stz.translate_coords_vertically(
        stz.top_center_coords(top_left_cs, bottom_right_cs),
        to_add_norm_spacing)
    stz.translate_bbox_bottom_center_to_coords(r1, cs)
    c = connect_straight_vertical(r2, r1)
    return [r1, r2, c]


def connect(e_from, e_to):
    cs_from = stz.coords_from_bbox_with_fn(e_from, stz.top_center_coords)
    cs_to = stz.coords_from_bbox_with_fn(e_to, stz.bottom_center_coords)
    s_fmt = fmt.combine_tikz_strs(
                                  [fmt.line_width(line_width),
                                   fmt.arrow_heads("end")])
    return stz.line_segment(cs_from, cs_to, s_fmt)

def connect_straight_vertical(e_from, e_to):
    from_cs = stz.coords_from_bbox_with_fn(e_from, stz.top_center_coords)
    to_cs = stz.coords_from_bbox_with_fn(e_to, stz.bottom_center_coords)
    return stz.line_segment(from_cs, to_cs, s_lw)


def connect_straight_horizontal(e_from, e_to):
    from_cs = stz.coords_from_bbox_with_fn(e_from, stz.right_center_coords)
    to_cs = stz.coords_from_bbox_with_fn(e_to, stz.left_center_coords)
    return stz.line_segment(from_cs, to_cs, s_lw)

def connect_straight_to_right_dashed_horizontal_with_arrow(e_from, e_to):
    from_cs = stz.coords_from_bbox_with_fn(e_from, stz.right_center_coords)
    to_cs = stz.coords_from_bbox_with_fn(e_to, stz.left_center_coords)
    return stz.line_segment(from_cs, to_cs, s_d_arr)

def connect_straight_dashed_horizontal_with_arrow(e_from, e_to):
    from_cs = stz.coords_from_bbox_with_fn(e_from, stz.left_center_coords)
    to_cs = stz.coords_from_bbox_with_fn(e_to, stz.right_center_coords)
    return stz.line_segment(from_cs, to_cs, s_d_arr)

def connect_straight_horizontal_with_arrow(e_from, e_to):
    from_cs = stz.coords_from_bbox_with_fn(e_from, stz.left_center_coords)
    to_cs = stz.coords_from_bbox_with_fn(e_to, stz.right_center_coords)
    return stz.line_segment(from_cs, to_cs, s_arr)

def connect_downwards_dashed_with_arrow(e_from, e_to):
    from_cs = stz.coords_from_bbox_with_fn(e_from, stz.bottom_center_coords)
    to_cs = stz.coords_from_bbox_with_fn(e_to, stz.top_center_coords)
    return stz.line_segment(from_cs, to_cs, s_d_arr)


def connect_upwards_dashed_with_arrow(e_from, e_to):
    from_cs = stz.coords_from_bbox_with_fn(e_from, stz.top_center_coords)
    to_cs = stz.coords_from_bbox_with_fn(e_to, stz.bottom_center_coords)
    return stz.line_segment(from_cs, to_cs, s_d_arr)


def connect_downwards_with_arrow(e_from, e_to):
    from_cs = stz.coords_from_bbox_with_fn(e_from, stz.bottom_center_coords)
    to_cs = stz.coords_from_bbox_with_fn(e_to, stz.top_center_coords)
    return stz.line_segment(from_cs, to_cs, s_arr)


def connect_right_diagonal_dashed_with_arrow(e_from, e_to):
    from_cs = stz.coords_from_bbox_with_fn(e_from, stz.bottom_center_coords)
    to_cs = stz.coords_from_bbox_with_fn(e_to, stz.top_center_coords)
    return stz.line_segment(from_cs, to_cs, s_d_arr)

def connect_straight_with_arrow(e_from, e_to):
    from_cs = stz.coords_from_bbox_with_fn(e_from, stz.top_center_coords)
    to_cs = stz.coords_from_bbox_with_fn(e_to, stz.bottom_center_coords)
    return stz.line_segment(from_cs, to_cs, s_arr)


def connect_residual(e_with_addnorm, bottom_spacing, side_spacing):
    from_cs = stz.coords_from_bbox_with_fn(e_with_addnorm,
                                           stz.bottom_center_coords)
    from_cs = stz.translate_coords_vertically(from_cs, -bottom_spacing)

    if side_spacing < 0:
        to_cs = stz.coords_from_bbox_with_fn(e_with_addnorm[0],
                                             stz.left_center_coords)
    else:
        to_cs = stz.coords_from_bbox_with_fn(e_with_addnorm[0],
                                             stz.right_center_coords)
    cs = stz.translate_coords_horizontally(from_cs, side_spacing)
    return stz.open_path([from_cs, cs, [cs[0], to_cs[1]], to_cs], s_con)


def circle_with_sine():
    r = sine_circle_radius
    alpha = 0.6 * r
    delta = 0.02
    circle = stz.circle([0, 0], r, s_lw)
    k = 2.0 * math.pi
    xs = np.linspace(0.0, k)
    ys = np.sin(xs)
    cs_lst = []
    for x, y in zip(xs, ys):
        cs_lst.append([
            stz.axis_value_to_canvas_value(-r + delta, 0.0, r - delta, k, x),
            stz.axis_value_to_canvas_value(-r + delta, -r / alpha, r - delta,
                                           r / alpha, y)
        ])
    sine = stz.open_path(cs_lst, s_lw)
    return [circle, sine]


def circle_with_plus():
    r = plus_circle_radius
    circle = stz.circle([0, 0], r, s_lw)
    plus = [
        stz.centered_horizontal_line_segment([0, 0], 1.6 * r, s_lw),
        stz.centered_vertical_line_segment([0, 0], 1.6 * r, s_lw),
    ]
    return [circle, plus]


def arrow_in(e):
    to_cs = stz.coords_from_bbox_with_fn(e, stz.bottom_center_coords)
    from_cs = stz.translate_coords_vertically(to_cs, -arrow_length)
    return stz.line_segment(from_cs, to_cs, s_arr)


def arrow_out(e):
    from_cs = stz.coords_from_bbox_with_fn(e, stz.top_center_coords)
    to_cs = stz.translate_coords_vertically(from_cs, arrow_length)
    return stz.line_segment(from_cs, to_cs, s_arr)


### left tower
data = rectangle_with_text("emb_color", ["Data"])
#cl = circle_with_plus()
#sl = circle_with_sine()
stoch_enc_level_4 = rectangle_with_text("multi_head_attention_color",
                                  ["Variational", "Layer 1"])
det_enc_level_4 = rectangle_with_text("ff_color", ["Deterministic", "Encoder 1"])


stoch_enc_level_3 = rectangle_with_text("multi_head_attention_color",
                                        ["Variational", "Layer 2"])
det_enc_level_3 = rectangle_with_text("ff_color", ["Deterministic ", "Encoder 2"])


stoch_enc_level_2 = rectangle_with_text("multi_head_attention_color",
                                        ["Variational", "Layer 3"])
det_enc_level_2 = rectangle_with_text("ff_color", ["Deterministic", "Encoder 3"])


stoch_enc_level_1 = rectangle_with_text("multi_head_attention_color",
                                        ["Variational", "Layer 4"])
det_enc_level_1 = rectangle_with_text("ff_color", ["Deterministic", "Encoder 4"])

#stz.place_above_and_align_to_the_center(cl, ier, 0.4)
#stz.place_to_the_left_and_align_to_the_center(sl, cl, 0.3)
#stz.place_above_and_align_to_the_center(mha1_an, cl, 1.33)
#stz.place_above_and_align_to_the_center(ff1_an, ff1_an, 1.0)
stz.place_to_the_left_and_align_to_the_center(stoch_enc_level_4, det_enc_level_4, 1.0)
stz.place_to_the_left_and_align_to_the_center(stoch_enc_level_3, det_enc_level_3, 1.0)
stz.place_to_the_left_and_align_to_the_center(stoch_enc_level_2, det_enc_level_2, 1.0)
stz.place_to_the_left_and_align_to_the_center(stoch_enc_level_1, det_enc_level_1, 1.0)


stz.place_above_and_align_to_the_center(det_enc_level_4, det_enc_level_3,7)
stz.place_above_and_align_to_the_center(det_enc_level_3, det_enc_level_2, 5)
stz.place_above_and_align_to_the_center(det_enc_level_2, det_enc_level_1, 3)


stz.place_above_and_align_to_the_center(stoch_enc_level_4, stoch_enc_level_3, 7)
stz.place_above_and_align_to_the_center(stoch_enc_level_3, stoch_enc_level_2, 5)
stz.place_above_and_align_to_the_center(stoch_enc_level_2, stoch_enc_level_1, 3)

stz.place_above_and_align_to_the_center(det_enc_level_1, data, 1.0)
stz.place_above(stoch_enc_level_1, data, 1.0)
### middle tower


gen_layer_level_4 = rectangle_with_text("linear_color",
                                        ["Generative ", "Layer 1"])

gen_layer_level_3 = rectangle_with_text("linear_color",
                                        ["Generative", "Layer 2"])

gen_layer_level_2 = rectangle_with_text("linear_color",
                                        ["Generative", "Layer 3"])

gen_layer_level_1 = rectangle_with_text("linear_color",
                                        ["Generative", "Layer 4"])


data_layer = rectangle_with_text("softmax_color",
                                ["Data"])



### right tower

prior_layer_level_1 = rectangle_with_text("add_norm_color",
                                        ["Prior ", "Layer 4"])

prior_layer_level_2 = rectangle_with_text("add_norm_color",
                                          ["Prior ", "Layer 3"])


prior_layer_level_3 = rectangle_with_text("add_norm_color",
                                          ["Prior ", "Layer 2"])

prior_layer_level_4 = rectangle_with_text("add_norm_color",
                                          ["Prior ", "Layer 1"])

#oer = rectangle_with_text("emb_color", ["Output", "Embedding"])
#cr = circle_with_plus()
#sr = circle_with_sine()
#mha2_an = rectangle_with_add_norm("multi_head_attention_color",
#                                  ["Multi-Head", "Attention"])
#mmha_an = rectangle_with_add_norm("multi_head_attention_color",
#                                  ["Masked", "Multi-Head", "Attention"])
#ff2_an = rectangle_with_add_norm("ff_color", ["Feed", "Forward"])
#linear = rectangle_with_text("linear_color", ["Linear"])
#softmax = rectangle_with_text("softmax_color", ["Softmax"])
#

stz.place_to_the_left_and_align_to_the_bottom(prior_layer_level_4, stoch_enc_level_4, 9.25)
stz.place_to_the_left_and_align_to_the_bottom(prior_layer_level_3, stoch_enc_level_3, 9.25)
stz.place_to_the_left_and_align_to_the_bottom(prior_layer_level_2, stoch_enc_level_2, 9.25)
stz.place_to_the_left_and_align_to_the_bottom(prior_layer_level_1, stoch_enc_level_1, 9.25)
stz.place_to_the_left_and_align_to_the_bottom(gen_layer_level_4, stoch_enc_level_4, 3.5)
stz.place_to_the_left_and_align_to_the_bottom(gen_layer_level_3, stoch_enc_level_3, 3.5)
stz.place_to_the_left_and_align_to_the_bottom(gen_layer_level_2, stoch_enc_level_2, 3.5)
stz.place_to_the_left_and_align_to_the_bottom(gen_layer_level_1, stoch_enc_level_1, spacing_between_towers)
stz.place_to_the_left_and_align_to_the_bottom(data_layer, data, spacing_between_towers)


stz.place_above_and_align_to_the_center(gen_layer_level_1, data_layer, 1.0)

#stz.place_above_and_align_to_the_center(mmha_an, cr, 1.33)
#stz.place_above_and_align_to_the_center(mha2_an, mmha_an, 1.0)
#stz.place_above_and_align_to_the_center(ff2_an, mha2_an, 1.0)
#stz.place_above_and_align_to_the_center(ff2_an, mha2_an, 1.0)
#stz.place_above_and_align_to_the_center(linear, ff2_an, 0.6)
#stz.place_above_and_align_to_the_center(softmax, linear, 0.6)

#####
connections = [
    connect_straight_horizontal_with_arrow(det_enc_level_4 , stoch_enc_level_4),
    connect_straight_horizontal_with_arrow(det_enc_level_3 , stoch_enc_level_3),
    connect_straight_horizontal_with_arrow(det_enc_level_2 , stoch_enc_level_2),
    connect_straight_horizontal_with_arrow(det_enc_level_1 , stoch_enc_level_1),
    connect_straight_with_arrow(det_enc_level_3, det_enc_level_4 ),
    connect_straight_with_arrow(det_enc_level_2, det_enc_level_3 ),
    connect_straight_with_arrow(det_enc_level_1, det_enc_level_2 ),
    connect_straight_with_arrow(data, det_enc_level_1),
    connect_straight_dashed_horizontal_with_arrow(stoch_enc_level_1 , gen_layer_level_1),
    connect_straight_dashed_horizontal_with_arrow(stoch_enc_level_2 , gen_layer_level_2),
    connect_straight_dashed_horizontal_with_arrow(stoch_enc_level_3 , gen_layer_level_3),
    connect_straight_dashed_horizontal_with_arrow(stoch_enc_level_4 , gen_layer_level_4),
    connect_downwards_dashed_with_arrow(gen_layer_level_4, gen_layer_level_3),
    connect_downwards_dashed_with_arrow(gen_layer_level_3, gen_layer_level_2),
    connect_downwards_dashed_with_arrow(gen_layer_level_2, gen_layer_level_1),
    connect_downwards_dashed_with_arrow(gen_layer_level_1, data_layer),
    connect_straight_to_right_dashed_horizontal_with_arrow(prior_layer_level_1 , gen_layer_level_1),
    connect_straight_to_right_dashed_horizontal_with_arrow(prior_layer_level_2 , gen_layer_level_2),
    connect_straight_to_right_dashed_horizontal_with_arrow(prior_layer_level_3 , gen_layer_level_3),
    connect_straight_to_right_dashed_horizontal_with_arrow(prior_layer_level_4 , gen_layer_level_4),
    connect_downwards_dashed_with_arrow(prior_layer_level_4,prior_layer_level_3),
    connect_downwards_dashed_with_arrow(prior_layer_level_3,prior_layer_level_2),
    connect_downwards_dashed_with_arrow(prior_layer_level_2,prior_layer_level_1),
#    connect_upwards_dashed_with_arrow(stoch_enc_level_3,stoch_enc_level_4),
#    connect_upwards_dashed_with_arrow(stoch_enc_level_2,stoch_enc_level_3),
#    connect_upwards_dashed_with_arrow(stoch_enc_level_1,stoch_enc_level_2),
    connect_downwards_dashed_with_arrow(stoch_enc_level_4,stoch_enc_level_3),
    connect_downwards_dashed_with_arrow(stoch_enc_level_3,stoch_enc_level_2),
    connect_downwards_dashed_with_arrow(stoch_enc_level_2,stoch_enc_level_1)
#    connect_straight_with_arrow(stoch_enc_level_4, stoch_enc_level_3 ),
#    connect_straight_with_arrow(stoch_enc_level_3, stoch_enc_level_2 ),
#    connect_straight_with_arrow(stoch_enc_level_2, stoch_enc_level_1 ),
]

#connections.extend([
#    connect_residual(ff1_an, 0.6, -residual_spacing),
#    connect_residual(mha1_an, 0.6, -residual_spacing),
#                    #connect_residual(mmha_an, 0.6, residual_spacing),
#                    #connect_residual(mha2_an, 0.6, residual_spacing),
#                    #connect_residual(ff2_an, 0.6, residual_spacing)
#])

### bounding boxes

b = stz.bbox([stoch_enc_level_1, det_enc_level_1])
bb1 = stz.rectangle_from_additive_resizing(b[0], b[1], bbox_spacing,
                                           bbox_spacing, b_s_bbox)


b = stz.bbox([stoch_enc_level_2, det_enc_level_2])
bb2 = stz.rectangle_from_additive_resizing(b[0], b[1], bbox_spacing,
                                           bbox_spacing, b_s_bbox)


b = stz.bbox([stoch_enc_level_3, det_enc_level_3])
bb3 = stz.rectangle_from_additive_resizing(b[0], b[1], bbox_spacing,
                                           bbox_spacing, b_s_bbox)

b = stz.bbox([stoch_enc_level_4, det_enc_level_4])
bb4 = stz.rectangle_from_additive_resizing(b[0], b[1], bbox_spacing,
                                           bbox_spacing, b_s_bbox)

b = stz.bbox([bb4,bb3,bb2,bb1])

#b = stz.bbox([stoch_enc_level_4, det_enc_level_4, stoch_enc_level_3, det_enc_level_3,connections[-3]])

bb = stz.rectangle_from_additive_resizing(b[0], b[1], bbox_spacing,
                                           bbox_spacing, s_bbox)



b = stz.bbox([gen_layer_level_1, gen_layer_level_2,gen_layer_level_3,gen_layer_level_4])
bb_gen = stz.rectangle_from_additive_resizing(b[0], b[1], bbox_spacing,
                                           bbox_spacing, s_bbox)



b = stz.bbox([prior_layer_level_1, prior_layer_level_2,prior_layer_level_3,prior_layer_level_4])
bb_prior = stz.rectangle_from_additive_resizing(b[0], b[1], bbox_spacing,
                                              bbox_spacing, s_bbox)


#b = stz.bbox([bb4, bb3])
#bb_infer = stz.rectangle_from_additive_resizing(b[0], b[1], bbox_spacing,
#                                           bbox_spacing, s_bbox)

#stz.place_above_and_align_to_the_right(bb1, data, 1.0)
#b = stz.bbox([ff2_an, mmha_an, connections[-2], connections[-3]])
#bb2 = stz.rectangle_from_additive_resizing(b[0], b[1], bbox_spacing,
#                                           bbox_spacing, s_bbox)



### trident connections
#tri_cs, translated_tri_cs = trident_coords(mha1_an)
#e1 = stz.open_path([
#    translated_tri_cs[1],
#    stz.bottom_left_coords(translated_tri_cs[1], tri_cs[0]), tri_cs[0]
#], s_con)
#e2 = stz.open_path([
#    translated_tri_cs[1],
#    stz.bottom_right_coords(translated_tri_cs[1], tri_cs[2]), tri_cs[2]
#], s_con)
#connections.extend([e1, e2])
#
#tri_cs, translated_tri_cs = trident_coords(mmha_an)
#e1 = stz.open_path([
#    translated_tri_cs[1],
#    stz.bottom_left_coords(translated_tri_cs[1], tri_cs[0]), tri_cs[0]
#], s_con)
#e2 = stz.open_path([
#    translated_tri_cs[1],
#    stz.bottom_right_coords(translated_tri_cs[1], tri_cs[2]), tri_cs[2]
#], s_con)
#connections.extend([e1, e2])
#
#tri_cs, translated_tri_cs = trident_coords(mha2_an)
## the leftmost two
#from_cs = stz.coords_from_bbox_with_fn(ff1_an, stz.top_center_coords)
#mid_cs = stz.midway_coords(stz.bbox(bb1)[1], stz.bbox(bb2)[0])
#to_cs = translated_tri_cs[0]
#cs = stz.translate_coords_vertically(from_cs, 1.0)
#e1 = stz.open_path([
#    from_cs, cs, [mid_cs[0], cs[1]], [mid_cs[0], to_cs[1]],
#    translated_tri_cs[0], tri_cs[0]
#], s_con)

#e2 = stz.open_path([
#    from_cs, cs, [mid_cs[0], cs[1]], [mid_cs[0], to_cs[1]],
#    translated_tri_cs[1], tri_cs[1]
#], s_con)

# the rightmost one
#from_cs = stz.coords_from_bbox_with_fn(mmha_an, stz.top_center_coords)
#e3 = stz.open_path(
#    [from_cs, translated_tri_cs[1], translated_tri_cs[2], tri_cs[2]], s_con)
#connections.extend([e1, e2, e3])
#
#arrows = [arrow_in(ier), arrow_in(oer), arrow_out(softmax)]

### annotations
# arrow text
#s_fmt = fmt.combine_tikz_strs(
#    [fmt.text_width(width), "anchor=north", "align=center"])
##cs = stz.translate_coords_vertically(
##    stz.coords_from_bbox_with_fn(arrows[0], stz.bottom_center_coords),
##    -spacing_between_text_and_arrows)
#a1 = stz.latex(cs, "Inputs", s_fmt)

#cs = stz.translate_coords_vertically(
#    stz.coords_from_bbox_with_fn(arrows[1], stz.bottom_center_coords),
#    -spacing_between_text_and_arrows)
#a2 = stz.latex(cs, lst2str(["Outputs", "(shifted right)"]), s_fmt)
#
#s_fmt = fmt.combine_tikz_strs(
#    [fmt.text_width(width), "anchor=south", "align=center"])
#
#cs = stz.translate_coords_vertically(
#    stz.coords_from_bbox_with_fn(arrows[2], stz.top_center_coords),
#    spacing_between_text_and_arrows)
#a3 = stz.latex(cs, lst2str(["Output", "Probabilities"]), s_fmt)

# side text
#spacing = 0.2
#cs = stz.coords_from_bbox_with_fn(bb1, stz.left_center_coords)
##a4 = stz.latex([cs[0] - spacing, cs[1]], "$N\\times$",
##               fmt.anchor("right_center"))
##cs = stz.coords_from_bbox_with_fn(bb2, stz.right_center_coords)
##a5 = stz.latex([cs[0] + spacing, cs[1]], "$N\\times$",
##               fmt.anchor("left_center"))
#
#s_fn = lambda side: fmt.combine_tikz_strs(
#    [fmt.text_width(2.0), fmt.anchor(side + "_center")])
#cs = stz.coords_from_bbox_with_fn(sl, stz.left_center_coords)
#a6 = stz.latex([cs[0] + 0.3, cs[1]], lst2str(["Positional", "Encoding"]),
#               s_fn("right"))
#cs = stz.coords_from_bbox_with_fn(sr, stz.right_center_coords)
#a7 = stz.latex([cs[0] + 0.2, cs[1]], lst2str(["Positional", "Encoding"]),
#               s_fn("left"))

#annotations = [a4, a5]

# all

spacing = 1.5
cs = stz.coords_from_bbox_with_fn(bb, stz.top_center_coords)
infer_net_a = stz.latex([cs[0] + spacing, cs[1]+ 0.5], "Inference Network",
               fmt.anchor("right_center"))
cs = stz.coords_from_bbox_with_fn(bb_gen, stz.top_center_coords)
gen_net_a = stz.latex([cs[0] + 1.75, cs[1]+ 0.5], "Generative Network",
                        fmt.anchor("right_center"))
cs = stz.coords_from_bbox_with_fn(bb4, stz.bottom_center_coords)
infer_layer_a = stz.latex([cs[0] + spacing, cs[1]- 0.2], "Inference Layer",
                        fmt.anchor("right_center"))

cs = stz.coords_from_bbox_with_fn(bb_prior, stz.top_center_coords)
prior_net_a = stz.latex([cs[0] + 1.25, cs[1]+ 0.5], "Prior Network",
                      fmt.anchor("right_center"))

annotations=[infer_net_a,gen_net_a,infer_layer_a,prior_net_a]
e = [
    bb_prior, bb_gen,bb, bb1, bb2, bb3, bb4, data,connections,stoch_enc_level_3,det_enc_level_3,stoch_enc_level_4,det_enc_level_4,stoch_enc_level_2,det_enc_level_2,stoch_enc_level_1,det_enc_level_1,gen_layer_level_1,data_layer,gen_layer_level_2,gen_layer_level_3,gen_layer_level_4,prior_layer_level_1,prior_layer_level_2,prior_layer_level_3,prior_layer_level_4,annotations
]

stz.draw_to_tikz_standalone(e, "ladder_vae.tex", name2color)

